Shifting burdens: How delayed decarbonisation of road transport affects other sectoral emission reductions

In 2022, fuel combustion in road transport accounted for approximately 21% (760 million tonnes) of CO2 emissions in the European Union (EU). Road transport is the only sector with rising emissions, with an increase of 24% compared to 1990. The EU initially aimed to ban new CO2-emitting cars by 2030 but has since delayed this target to 2035, underscoring the ongoing challenges in the push for rapid decarbonisation. The pace of decarbonisation in this sector will either ease or intensify the pressure on other sectors to stay within the EU's carbon budget. This paper explores the effects of speeding up or slowing down the transition in road transport. We reveal that a slower decarbonisation path not only drives up system costs by 126 billion Euro/a (6%) but also demands more than a doubling of the CO2 price from 137 to 290 Euro/tCO2 in 2030 to trigger decarbonisation in other sectors. On the flip side, accelerating the shift to cleaner transport proves to be the most cost-effective strategy, giving room for more gradual changes in the heating and industrial sectors, while reducing the reliance on carbon removal in later years. Earlier mandates than currently envisaged by the EU can avoid stranded assets and save up to 43 billion Euro/a compared to current policies.

==> strip_graphics_paths.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Feb  5 01:53:42 2025

@author: lisa
"""

#!/usr/bin/env python3
import os
import re
import argparse

def update_includegraphics_paths(tex_content):
    """
    Searches for \includegraphics commands in the LaTeX content and replaces the
    file path with only its basename (i.e. removes any directory components).
    
    For example:
      \includegraphics[width=0.7\linewidth]{graphics/new_car_reg_scenarios}
      \includegraphics[width=0.7\linewidth]{../../playground/pypsa-eur/results/.../graphs/scenario_overview}
    will become:
      \includegraphics[width=0.7\linewidth]{new_car_reg_scenarios}
      \includegraphics[width=0.7\linewidth]{scenario_overview}
    """
    # This regex matches the \includegraphics command with optional options,
    # capturing the file path in a group.
    pattern = re.compile(r'(\\includegraphics(?:\[[^\]]*\])?\{)([^}]+)(\})')
    
    def replacer(match):
        prefix = match.group(1)  # e.g., "\includegraphics[width=0.7\linewidth]{"
        file_path = match.group(2)  # e.g., "graphics/new_car_reg_scenarios" or "../../.../scenario_overview"
        suffix = match.group(3)  # e.g., "}"
        # Use os.path.basename to remove directory parts and keep only the filename.
        new_path = os.path.basename(file_path)
        return f"{prefix}{new_path}{suffix}"
    
    # Replace all occurrences of the pattern in the content.
    return pattern.sub(replacer, tex_content)

def main():
    parser = argparse.ArgumentParser(
        description="Update \\includegraphics file paths in a LaTeX file by stripping directory components."
    )
    parser.add_argument("tex_file", help="Path to the LaTeX (.tex) file to update")
    parser.add_argument("-o", "--output", 
                        help="Output file (if not specified, the input file is overwritten)",
                        default=None)
    args = parser.parse_args()

    # Read the original LaTeX file.
    try:
        with open(args.tex_file, 'r', encoding='utf8') as f:
            content = f.read()
    except Exception as e:
        print(f"Error reading file {args.tex_file}: {e}")
        return

    # Update the content.
    updated_content = update_includegraphics_paths(content)
    
    # Determine the output file name (in-place update if not provided).
    out_file = args.output if args.output else args.tex_file
    
    try:
        with open(out_file, 'w', encoding='utf8') as f:
            f.write(updated_content)
        print(f"Updated LaTeX file written to: {out_file}")
    except Exception as e:
        print(f"Error writing to file {out_file}: {e}")

if __name__ == "__main__":
    main()

